Introduction to Neural Network Verification

Deep learning has transformed the way we think of software and what it can do. But deep neural networks are fragile and their behaviors are often surprising. In many settings, we need to provide formal guarantees on the safety, security, correctness, or robustness of neural networks. This book covers foundational ideas from formal verification and their adaptation to reasoning about neural networks and deep learning.

==> mkch.py <==
import os

files = [
        "book",
        "beginning",
        "semantics",
        "correctness",
        "fol",
        "encodings",
        "dp",
        "specialized",
        "absint"
        ]

# make whole book
os.system('rm *.out *.aux *.bbl')
os.system('latexmk -c')
os.system('echo ' + '\"\" > ' + 'filters.tex')
os.system('latexmk -pdf -xelatex  main.tex -jobname=./vdl')

chc = 0
for i in files:
    os.system('echo ' + '\"\\includeonly{' + i + '}\" > ' + 'filters.tex')
    os.system('latexmk -pdf -xelatex  main.tex -jobname=./' + "ch" + str(chc))
    chc = chc+1

os.system('echo ' + '\"\" > ' + 'filters.tex')

